Designing broadband pulsed dynamic nuclear polarization sequences in static solids

Dynamic nuclear polarization (DNP) is an NMR hyperpolarization technique that mediates polarization transfer from highly polarized unpaired electrons to NMR-active nuclei via microwave (mw) irradiation. The ability to generate arbitrarily shaped mw pulses using arbitrary waveform generators opens up the opportunity to remarkably improve the robustness and versatility of DNP, in many ways resembling the early stages of pulsed NMR. We present here novel design principles based on single-spin vector effective Hamiltonian theory to develop new broadband DNP pulse sequences, namely an adiabatic XiX-DNP experiment and a broadband amplitude modulated signal enhanced (BASE) experiment. We demonstrate that the adiabatic BASE pulse sequence may achieve a DNP $^{1}$H enhancement factor of $\sim$ 360, a record that outperforms all previously known pulsed DNP sequences at $\sim$ 0.35 T and 80 K in static solids. The bandwidth of the BASE-DNP experiments is about 3 times the $^{1}$H Larmor frequency ($\sim$50 MHz).

==> DNPexample_BASE.m <==
clear, close all

% add helper functions
addpath(genpath('./core/'))


%% define sequence parameters
nu_I=-14.83;            % Nuclear Zeeman frequency
nu_1=32;                  % Electron Rabi freq
tp1=20*1e-3;            % first pulse length in BASE
tp2=(1+tp1*(nu_1-abs(nu_I)))/(abs(nu_I)+nu_1);             % second pulse length in BASE


nu1_vec = nu_1*[1 1];
tp_vec = [tp1 tp2];
phi_vec = [0 180]/180*pi; % phases of the pulses
dt =0.1e-4;             % time step of numerical IFT

offset = 5;

rho0_vec = [-1 0 0]';

%% build rf
[ rf, time ]=build_rf(tp_vec,nu1_vec,phi_vec,dt);

%plotting
h = figure(1);
clf
hold on
plot(time*1e3,real(rf),'b')
plot(time*1e3,imag(rf),'r')
xlabel('t / ns')
ylabel('\nu_1 / MHz')
axis([-1 60 -40 40])
legend('real(rf)','imag(rf)','location','northeast')

% h=make_plot_nice(h);
% exportgraphics(h,'SI_rf.pdf','BackgroundColor','none')

%% IFT, calculate R_control(t)

% generate a vector of offsets the same length as rf
offset=offset*ones(size(rf));

%calculate modulation frequency
wmod=2*pi/(time(end)+dt);
nu_m = wmod/2/pi;


% pre-allocate rotation matrices
R_control = zeros(3,3,numel(time));
R_flipped = zeros(3,3,numel(time));


% build array of rotation quaternions for every step
q_pulse = zeros(4,numel(time));
for it = 1:numel(time)
    q_pulse(:,it)=quat_rf(abs(rf(it)),angle(rf(it)),offset(it),dt,'frame') ;
end


% multiply the quaternionas step-by-step and
% express them as an array of rotation matrices (for plotting only at this stage)
qtot = [1 0 0 0]';
q_control = zeros(4,numel(time));
for it=1:numel(time)
    q_control(:,it)=qtot;
    R_control(:,:,it) = quat2rotmat(qtot);
    qtot = quatmult(qtot,q_pulse(:,it));
end



% Plot IF in rotating frame
IF_plot(time,R_control,2);

% h2=figure(2);
% exportgraphics(h2,'SI_R_control.pdf','BackgroundColor','none')



%% flip each quaternion of q_control (or R_control) 
% such that the effective field is now along the z-axis

%determine the effective field (effective flip angle and direction)
[z_eff,beta_eff] = quat2eff(qtot);

% determine R_flip, or the corresponding quaternion, respectively
% see https://doi.org/10.1063/1.5123046 for details
u_z = [0 0 1]';
q_flip = cross(z_eff,u_z);
qr_flip = 1+u_z'*z_eff;
q_flip = [qr_flip; q_flip ];
q_flip = q_flip/sqrt(sum(q_flip'*q_flip));

% flip all quaternions/rot-matrices
q_flipped= zeros(4,numel(time));
for it=1:numel(time)
    q_flipped(:,it)=quatmult(q_flip,q_control(:,it));
    R_flipped(:,:,it) = quat2rotmat(q_flipped(:,it));
end

%% remove the effective field from the IFT, i.e. calculate R_eff(t)
% determine the effective field frequency
w_eff = beta_eff/(time(end)+dt);
nu_eff = w_eff/(2*pi);

%pre-allocate rotation quaternions/matrices
q_eff = zeros(4,numel(time));
R_eff = zeros(3,3,numel(time));

% calculate R_eff(t)
for it=1:numel(time)
    
    %calculate Rz(-weff*t), 
    beta = -w_eff*time(it);
    q_z = [cos(beta/2) sin(beta/2)*[0 0 1]]';
    
    q_eff(:,it)=quatmult(q_z,q_flipped(:,it));
    R_eff(:,:,it) = quat2rotmat(q_eff(:,it));
end

IF_plot(time,R_eff,3);
% h3=figure(3);
% exportgraphics(h3,'SI_R_eff.pdf','BackgroundColor','none')


%%  calculate Fourier coefficients a^(k)
N=numel(time);
k_vec = ((0:N-1)-fix(N/2));
if mod(N,2)==0
    k_vec = k_vec(2:end);
end

A_k = zeros(3,3,numel(k_vec));


% Fourier transform each element (xx,xy,xz,...zz) of R_eff(t)
for ii=1:3
    for jj=1:3
        y = squeeze(R_eff(ii,jj,:));
        a = fftshift(fft(y))/numel(y);
        if mod(N,2)==0
            A_k(ii,jj,:)=a(2:end);
        else
            A_k(ii,jj,:)=a(1:end);
        end
    end
end


%extract the original z operator (should no oszillate during free evolution)
Az_k = squeeze(A_k(:,3,:));

%% extract the relevant scaling factor

[nu_eff_I,kI] = get_nu_eff_I(nu_I,nu_m);

kmax=max(k_vec);

ax = squeeze(Az_k(1,:));
ay = squeeze(Az_k(2,:));
ap = ax-1i*ay;
am = ax+1i*ay;
az = squeeze(Az_k(3,:));


k0 = kmax+1;
k = kmax+1+kI;
mk = kmax+1-kI;

rel_sign = sign(nu_eff*nu_eff_I);
if rel_sign == 1
    a_eff= -sqrt(ap(mk)*am(k)) ;
else
    a_eff= sqrt(am(mk)*ap(k)) ;
end

proj = z_eff'*rho0_vec;

f_pm = a_eff*proj

%% comparison with numerical simulation

Ntheta = 31; %number of orientations

r=4.5; % e-n distance in Angstrom
Nrounds = 200; %number of repetitions of the DNP element

%caluclate the transfer numerically
[t_num,sig_num]=DNP_numerical(tp_vec,phi_vec,nu1_vec,offset,nu_I,rho0_vec,r,Ntheta,Nrounds);

h4=figure(4);
clf
hold on
plot(t_num,sig_num)

%% analytical calculation
%calculate the mismatch
delta_nu_eff = abs(nu_eff_piecewise(tp_vec,phi_vec,nu1_vec,offset))-abs(nu_eff_I);

%calculate the anisotropy of the hf-coupling
natural_constants
T = mu0/(4*pi)*gfree*bmagn*g1H*nmagn*1/(r*1e-10)^3/planck/1e6;

%generate orientations and corresponding weights
theta_vec = linspace(0,pi/2,Ntheta);
weights=sin(theta_vec); weights=weights/sum(weights);

%preallocate results
t_theo = t_num(1:10:end);
sig_theo = zeros(1,numel(t_theo));

%loop over orientations, sum up results
for itheta = 1:Ntheta
    
    theta=theta_vec(itheta);
    B=3*sin(theta)*cos(theta)*T;
    nu_pm = sqrt(B^2*a_eff^2/4+delta_nu_eff^2); %transfer frequency
    transfer_amp = a_eff^2*B^2/(4*nu_pm^2); %amplitude of transfer
    
    sig_theo = sig_theo+weights(itheta)*sign(a_eff)*proj*transfer_amp*...
                sin(1/2*(2*pi*nu_pm)*t_theo).^2;
end
plot(t_theo,sig_theo,'o')

axis([xlim -0.1 0.8])
xlabel('t / \mus')
ylabel('<I_z>')
legend('num.','theo.','location','northeast')

% h4=make_plot_nice(h4);
% exportgraphics(h4,'theo_vs_num.pdf','BackgroundColor','none')
